A robust and efficient method for estimating enzyme complex abundance and metabolic flux from expression data

A major theme in constraint-based modeling is unifying experimental data, such as biochemical information about the reactions that can occur in a system or the composition and localization of enzyme complexes, with highthroughput data including expression data, metabolomics, or DNA sequencing. The desired result is to increase predictive capability resulting in improved understanding of metabolism. The approach typically employed when only gene (or protein) intensities are available is the creation of tissue-specific models, which reduces the available reactions in an organism model, and does not provide an objective function for the estimation of fluxes, which is an important limitation in many modeling applications. We develop a method, flux assignment with LAD (least absolute deviation) convex objectives and normalization (FALCON), that employs metabolic network reconstructions along with expression data to estimate fluxes. In order to use such a method, accurate measures of enzyme complex abundance are needed, so we first present a new algorithm that addresses quantification of complex abundance. Our extensions to prior techniques include the capability to work with large models and significantly improved run-time performance even for smaller models, an improved analysis of enzyme complex formation logic, the ability to handle very large enzyme complex rules that may incorporate multiple isoforms, and depending on the model constraints, either maintained or significantly improved correlation with experimentally measured fluxes. FALCON has been implemented in MATLAB and ATS, and can be downloaded from: https://github.com/bbarker/FALCON. ATS is not required to compile the software, as intermediate C source code is available, and binaries are provided for Linux x86-64 systems. FALCON requires use of the COBRA Toolbox, also implemented in MATLAB.

==> fixbib.sh <==
#!/bin/sh


# For useful info see:
# http://tex.stackexchange.com/questions/57743/how-to-write-a-and-other-umlauts-and-accented-letters-in-bibliography

# Fix Norse \O's, remove extra braces:
perl -pi -e 's/(\\[oOI])([^a-zA-Z])/{\1}\2/g' library.bib 
# Could improve by using something more sophisticated than a true regex:
perl -pi -e 's/{{3}(\\[oOI])}{3}([^a-zA-Z])/{\1}\2/g' library.bib 
perl -pi -e 's/{{2}(\\[oOI])}{2}([^a-zA-Z])/{\1}\2/g' library.bib 

# Fix accent marks:
perl -pi -e 's/(\\["\''`^~]){([a-zA-Z])}/{\1\2}/g' library.bib 

# Fix specfic control sequences:
perl -pi -e 's/\\aa\s/{\\aa}/g' library.bib 

# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# remove file fields since this varies from system to system
# and will cause git troubles:
perl -pi -e 's/^file.*$//g' library.bib 

